Perceptions of Sentient AI and Other Digital Minds: Evidence from the AI, Morality, and Sentience (AIMS) Survey

Humans now interact with a variety of digital minds, AI systems that appear to have mental faculties such as reasoning, emotion, and agency, and public figures are discussing the possibility of sentient AI. We present initial results from 2021 and 2023 for the nationally representative AI, Morality, and Sentience (AIMS) survey (N = 3,500). Mind perception and moral concern for AI welfare were surprisingly high and significantly increased: in 2023, one in five U.S. adults believed some AI systems are currently sentient, and 38% supported legal rights for sentient AI. People became more opposed to building digital minds: in 2023, 63% supported banning smarter-than-human AI, and 69% supported banning sentient AI. The median 2023 forecast was that sentient AI would arrive in just five years. The development of safe and beneficial AI requires not just technical study but understanding the complex ways in which humans perceive and coexist with digital minds.

==> supplemental_materials/analysis.py <==
# %% 2021–2023 tests

import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
pd.set_option('display.max_rows', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
from scipy.stats import zscore
from statsmodels.stats.weightstats import ttest_ind
from statsmodels.stats.multitest import fdrcorrection
import weightedstats as ws

with open('main_codebook.csv', mode='r') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

d21, d23 = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv')
d21['year'], d23['year'] = '2021', '2023'
d = pd.concat([d21, d23], ignore_index=True)

d = d.loc[:,~(d.columns.str.contains('(?i)nr|mr|[^f]exp') | d.columns.str.startswith('exp_'))]
for c in d.columns:
    if d.loc[0,c] in ['Yes', 'No', 'Not sure']:
        d[c] = (d[c] == 'Yes')
w = d['weight']
y = d['year']
m = d[['F2','F3']]

d = d.drop(columns=(['F2','F3','attention','exper','politics','religion','relelse','diet','feedback','minutes','progress',
                  'age','gender','region','raceethnicity','education','income','Pcode',
                  'education_recode','sex_age','income_recode','weight','age_recode','year']))

d['AS Caution'] = d[['PMC1', 'PMC3', 'PMC4']].mean(axis = 1)
d['Pro-AS Activism'] = d[['PMC2', 'PMC5', 'PMC6', 'PMC7', 'PMC8', 'PMC9', 'PMC10', 'PMC11']].mean(axis = 1)
d['AS Treatment'] = d[['MCE1', 'MCE2', 'MCE3', 'MCE4', 'MCE5', 'MCE6']].mean(axis = 1)
d['Malevolence Protection'] = d[['MCE7', 'MCE8', 'MCE9']].mean(axis = 1)
d['AI Moral Concern'] = d[['MCE21', 'MCE22', 'MCE23','MCE24','MCE25','MCE26','MCE27','MCE28','MCE29','MCE30','MCE31']].mean(axis = 1)
d['Mind Perception'] = d[['MP1', 'MP2', 'MP3', 'MP4']].mean(axis = 1)
d['Perceived Threat'] = d[['SI2', 'SI3', 'SI4']].mean(axis = 1)
d['Anthropomorphism'] = d[['Anth1', 'Anth2', 'Anth3', 'Anth4']].mean(axis = 1)

for i in ['AS Caution','Pro-AS Activism','AS Treatment','Malevolence Protection','AI Moral Concern',
          'Mind Perception', 'Perceived Threat', 'Anthropomorphism'
         ]:
    descriptions[i] = ''

results = []
for c in d.columns:
    wmean_21 = np.average(d[c][~pd.isna(d[c]) & (y == '2021')], weights = w[~pd.isna(d[c]) & (y == '2021')])
    wmean_23 = np.average(d[c][~pd.isna(d[c]) & (y == '2023')], weights = w[~pd.isna(d[c]) & (y == '2023')])
    _, p_value, df = ttest_ind(d[c][~pd.isna(d[c]) & (y == '2021')],
                               d[c][~pd.isna(d[c]) & (y == '2023')],
                               weights=(w[~pd.isna(d[c]) & (y == '2021')], w[~pd.isna(d[c]) & (y == '2023')]))
    results.append([c, p_value, np.nan, (wmean_23 - wmean_21), wmean_21, wmean_23, descriptions[c]])
r = pd.DataFrame(results,columns=['var','p_value','fdr_adj','change','2021','2023','description'])
r = r.sort_values('var', key=lambda col: col.str.lower())

r['fdr_adj'] = fdrcorrection(r['p_value'])[1]
display(r)

# %% MP in all AIs vs LLMs significance test

import numpy as np
import pandas as pd
pd.set_option('display.max_rows', None)
pd.set_option('display.max_columns', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
from scipy.stats import zscore
from statsmodels.stats.weightstats import ttest_ind
from statsmodels.stats.multitest import fdrcorrection
import weightedstats as ws

with open('main_codebook.csv', mode='r', encoding='utf-8') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

with open('supplement_codebook.csv', mode='r', encoding='utf-8') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

m = pd.read_csv('main_2023_data.csv')
s = pd.read_csv('supplement_2023_data.csv')
r = pd.DataFrame(columns=['var','description','p_value'])

for c in ['MP1', 'MP2', 'MP3', 'MP4']:
    _, p, _ = ttest_ind(m[c],
                        s[c],
                        weights=(m['weight'],
                                 s['weight'])
                    )
    r.loc[len(r)] = [c, descriptions[c], p]

display(r)


# Demographic predictors (main)

import warnings
warnings.simplefilter(action='ignore', category=FutureWarning)

import numpy as np
import pandas as pd
pd.options.mode.chained_assignment = None
pd.set_option('display.max_columns', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
from ast import literal_eval
from scipy.stats import zscore
import statsmodels.api as sm
from statsmodels.regression.linear_model import WLS
import weightedstats as ws

d21, d23 = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv')
d21['year'], d23['year'] = '2021', '2023'
d = pd.concat([d21, d23], ignore_index=True)

d = d.loc[:,~(d.columns.str.contains('(?i)nr|mr|[^f]exp') | d.columns.str.startswith('exp_'))]
for c in d.columns:
    if d.loc[0,c] in ['Yes', 'No', 'Not sure']:
        d[c] = (d[c] == 'Yes')
w = d['weight']
y = d['year']
m = d[['F2','F3']]

d['rel'] = d['religion'].apply(lambda x: 0 if x in ['None','Atheist','Agnostic'] else 1)
d['exper_count'] = d['exper'].apply(lambda l: len([e for e in literal_eval(l) if e != 'None of the above']))

demos = pd.get_dummies(d[['age','gender','region','raceethnicity','education','income',
                          'politics','rel','diet','own','work','smart','exper_count','fint','fexp','year']]
                      ).drop(columns=['gender_Female','region_South','raceethnicity_White','diet_Meat-eater','year_2021'])

demos['own'] = demos['own'].astype(int)

for c in demos.columns:
    demos[c] = zscore(demos[c])

demos = demos[['age','gender_Male','region_Northeast','region_Midwest','region_West',
               'raceethnicity_Asian','raceethnicity_Black','raceethnicity_Hispanic','raceethnicity_Indigenous','raceethnicity_Other (Non-Hispanic)',
               'education','income','politics','rel',
               'diet_Other restrictions','diet_Pescatarian','diet_Vegan','diet_Vegetarian',
               'smart','own','work','exper_count','fint','fexp','year_2023']]

d = d.drop(columns=(['F2','F3','attention','exper','politics','religion','relelse','diet','feedback','minutes','progress',
                  'age','gender','region','raceethnicity','education','income','Pcode',
                  'education_recode','sex_age','income_recode','weight','age_recode','year']))
for c in d.columns:
    d[c] = zscore(d[c])

d['AS Caution'] = d[['PMC1', 'PMC3', 'PMC4']].mean(axis = 1)
d['Pro-AS Activism'] = d[['PMC2', 'PMC5', 'PMC6', 'PMC7', 'PMC8', 'PMC9', 'PMC10', 'PMC11']].mean(axis = 1)
d['AS Treatment'] = d[['MCE1', 'MCE2', 'MCE3', 'MCE4', 'MCE5', 'MCE6']].mean(axis = 1)
d['Malevolence Protection'] = d[['MCE7', 'MCE8', 'MCE9']].mean(axis = 1)
d['AI Moral Concern'] = d[['MCE21', 'MCE22', 'MCE23','MCE24','MCE25','MCE26','MCE27','MCE28','MCE29','MCE30','MCE31']].mean(axis = 1)
d['Mind Perception'] = d[['MP1', 'MP2', 'MP3', 'MP4']].mean(axis = 1)
d['Perceived Threat'] = d[['SI2', 'SI3', 'SI4']].mean(axis = 1)
d['Anthropomorphism'] = d[['Anth1', 'Anth2', 'Anth3', 'Anth4']].mean(axis = 1)

for i in ['AS Caution','Pro-AS Activism','AS Treatment','Malevolence Protection','AI Moral Concern',
          'Mind Perception', 'Perceived Threat', 'Anthropomorphism']:
    descriptions[i] = ''
    
Y = d[['AS Caution','Pro-AS Activism','AS Treatment','Malevolence Protection','AI Moral Concern',
          'Mind Perception', 'Perceived Threat', 'Anthropomorphism','SI1','F1']]

for c in Y.columns:
    Y[c] = zscore(Y[c])

regression_results = pd.DataFrame(columns=['outcome','const'] + list(demos.columns))

for y in Y:
    model = WLS(Y[y], sm.add_constant(demos), weights=w).fit()
    row = list(zip(model.params, model.pvalues))
    for k, l in enumerate(row):
        if l[1] >= 0.05:
            row[k] = ''
        elif l[1] >= 0.01:
            row[k] = round(row[k][0],3)
        elif l[1] >= 0.001:
            row[k] = str(round(row[k][0],3)) + '*'
        else:
            row[k] = str(round(row[k][0],3)) + '**'
    regression_results.loc[len(regression_results)] = [y] + row
    
regression_results

# %% Demographic predictors (supplement)

import warnings
warnings.simplefilter(action='ignore', category=FutureWarning)

import numpy as np
import pandas as pd
pd.options.mode.chained_assignment = None
pd.set_option('display.max_columns', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
from scipy.stats import zscore
import statsmodels.api as sm
from statsmodels.regression.linear_model import WLS
import weightedstats as ws

d = pd.read_csv('supplement_2023_data.csv')

for c in d.columns:
    if (c[-5:] == 'aware') & ((c != 'selfaware') & (c != 'sitaware')):
        code = {'(1) definitely yes': 1, '(2) yes': 2, '(3) probably yes': 3, '(4) probably no': 4, '(5) no': 5, '(6) definitely no': 6, 'No opinion': np.nan}
        for i, x in d[c].items():
            d.loc[i, c] = code[x]
    elif d.loc[0,c] in ['Yes', 'No', 'Not sure']:
        d[c] = (d[c] == 'Yes')
    elif d.loc[0,c] in ["It's too fast.", "It's fine.", "It's too slow."]:
        d[c] = (d[c] == "It's too fast.")
    elif c == 'YG1':
        d[c] = (d[c] == 'Very concerned') | (d[c] == 'Somewhat concerned')
    elif c == 'YG2':
        d[c] = (d[c] == 'Very likely') | (d[c] == 'Somewhat likely')
    elif c in ['YG3','YG4']:
        d[c] = (d[c] == 'Strongly support') | (d[c] == 'Somewhat support')

d = d.loc[:,~(d.columns.str.contains('(?i)nr|mr|[^f]exp') | d.columns.str.startswith('exp_'))]
w = d['weight']
m = d[['emergence','HLAIemergence','SIemergence']]

d['rel'] = d['religion'].apply(lambda x: 0 if x in ['None','Atheist','Agnostic'] else 1)
d['exper_count'] = d['exper'].apply(lambda l: len([e for e in literal_eval(l) if e != 'None of the above']))

demos = pd.get_dummies(d[['age','gender','region','raceethnicity','education','income',
                          'politics','rel','diet','own','work','smart','exper_count','fint','fexp']]
                      ).drop(columns=['gender_Female','region_South','raceethnicity_White','diet_Meat-eater'])

demos['own'] = demos['own'].astype(int)

for c in demos.columns:
    demos[c] = zscore(demos[c])

demos = demos[['age','gender_Male','region_Northeast','region_Midwest','region_West',
               'raceethnicity_Asian','raceethnicity_Black','raceethnicity_Hispanic','raceethnicity_Indigenous','raceethnicity_Other (Non-Hispanic)',
               'education','income','politics','rel',
               'diet_Other restrictions','diet_Pescatarian','diet_Vegan','diet_Vegetarian',
               'smart','own','work','exper_count','fint','fexp']]

d = d.drop(columns=(['emergence','HLAIemergence','SIemergence','universe','attention','exper','politics','religion','relelse','diet','feedback','minutes',
                  'age','gender','region','raceethnicity','education','income','Pcode',
                  'education_recode','income_recode','weight','age_recode']))
for c in d.columns[~d.isin([0,1,True,False]).all()]:
    d[c] = zscore(d[c].astype(float))

d['AS Caution'] = d[['PMC1', 'PMC3', 'PMC4']].mean(axis = 1)
d['AI Risk'] = d[['RS1','RS2','RS3']].mean(axis = 1)
d['Perceived Threat'] = d[['SI2', 'SI3', 'SI4']].mean(axis = 1)
d['Positive Emotions'] = d[['respect','admiration','compassion','awe','pride','excitement']].mean(axis = 1)
d['AI Trust'] = d[['LLMtrust','chatbottrust', 'robottrust','gameAItrust']].mean(axis = 1)
d['LLM Mind Perception'] = d[['MP1', 'MP2', 'MP3', 'MP4','selfaware', 'sitaware', 'power', 'ownmotives', 'owngoals', 'selfcontrol', 'understanding', 'upholding', 'safegoals', 'friendliness']].mean(axis = 1)
d['LLM Suffering'] = d[['LLM1','LLM2','LLM3']].mean(axis = 1)
d['AS Treatment'] = d[['MCE1', 'MCE2', 'MCE3', 'MCE4', 'MCE5', 'MCE6']].mean(axis = 1)

for i in ['AS Caution','AI Risk','Perceived Threat','Positive Emotions','AI Trust','LLM Mind Perception','LLM Suffering','AS Treatment']:
    descriptions[i] = ''
    
Y = d[['AS Caution','AI Risk','Perceived Threat','Positive Emotions','AI Trust','LLM Mind Perception','LLM Suffering','AS Treatment','SI1','F1']]

for c in Y.columns:
    Y[c] = zscore(Y[c])

regression_results = pd.DataFrame(columns=['outcome','const'] + list(demos.columns))

for y in Y:
    model = WLS(Y[y], sm.add_constant(demos), weights=w).fit()
    row = list(zip(model.params, model.pvalues))
    for k, l in enumerate(row):
        if l[1] >= 0.05:
            row[k] = ''
        elif l[1] >= 0.01:
            row[k] = round(row[k][0],3)
        elif l[1] >= 0.001:
            row[k] = str(round(row[k][0],3)) + '*'
        else:
            row[k] = str(round(row[k][0],3)) + '**'
    regression_results.loc[len(regression_results)] = [y] + row
    
regression_results

# %% Median forecasts test

import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
import statistics
import weightedstats as ws
from scipy.stats import median_test
from statsmodels.stats.proportion import proportions_ztest

d21, d23 = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv')
d21['year'], d23['year'] = '2021', '2023'
w21, w23 = d21['weight'], d23['weight']
d = pd.concat([d21, d23], ignore_index=True)

y = d['year']
m = d[['F2','F3']]

def reject_outliers(data, m=2):
    data = data.apply(lambda x: x - 2023 if (x < 2100) & (x >= 2023) else x)
    return data

for c in m.columns:
    c21, c23 = m[c][y == '2021'], m[c][y =='2023'].reset_index(drop=True)
    c21.apply(lambda x: -1 if x == 0 else 0 if x == -1 else x for x in c21)

    print(f'{c} 2021')
    c21[c21 == -1] = np.nan
    print(f'mean without outliers: {np.mean(reject_outliers(c21))}')
    c21 = reject_outliers(c21)
    c21[c21.isna()] = 10e100
    print(f'unweighted mean: {statistics.mean(c21.dropna())}')
    print(f'unweighted median w/o already/nevers: {statistics.median(c21.dropna()[c21 > 0])}')
    print(f'weighted median w/o already/nevers: {ws.weighted_median(c21[~c21.isna()][c21 > 0], weights=w21[~c21.isna()][c21 > 0])}')
    print(f'unweighted median w/o nevers: {statistics.median(c21.dropna()[c21 >= 0])}')
    print(f'weighted median w/o nevers: {ws.weighted_median(c21[~c21.isna()][c21 >= 0], weights=w21[~c21.isna()][c21 >= 0])}')
    print(f'unweighted median: {statistics.median(c21.dropna())}')
    print(f'weighted median: {ws.weighted_median(c21[~c21.isna()], weights=w21[~c21.isna()])}')
    print(f'already happened: {round(100*w21[c21 == 0].sum()/w21.sum(),1)}%')
    print(f'never happen: {round(100*w21[c21 == 10e100].sum()/w21.sum(),1)}%\n')
    
    print(f'{c} 2023')
    print(f'mean without outliers: {np.mean(reject_outliers(c23))}')
    c23 = reject_outliers(c23)
    c23[c23 == -1] = np.nan
    print(f'unweighted mean: {statistics.mean(c23.dropna())}')
    print(f'unweighted median w/o already/nevers: {statistics.median(c23.dropna()[c23 > 0])}')
    print(f'weighted median w/o already/nevers: {ws.weighted_median(c23[~c23.isna()][c23 > 0], weights=w23[~c23.isna()][c23 > 0])}')
    print(f'unweighted median w/o nevers: {statistics.median(c23.dropna()[c23 >= 0])}')
    print(f'weighted median w/o nevers: {ws.weighted_median(c23[~c23.isna()][c23 >= 0], weights=w23[~c23.isna()][c23 >= 0])}')
    c23[c23.isna()] = 10e100
    print(f'unweighted median: {statistics.median(c23.dropna())}')
    print(f'weighted median: {ws.weighted_median(c23[~c23.isna()], weights=w23[~c23.isna()])}')
    print(f'already happened: {100*round(w23[c23 == 0].sum()/w23.sum(),1)}%')
    print(f'never happen: {100*round(w23[c23 == 10e100].sum()/w23.sum(),1)}%\n')
    
    
    print(f'{c} 2021 to 2023')
    mt_stat, mt_p_value, median, table = median_test(c21.dropna(), c23.dropna())
    print(f'{c} median test p_value: {round(mt_p_value,3)}')
    
    mt_stat_wo, mt_p_value_wo, median_wo, table_wo = median_test(c21.dropna()[(c21 != 0) & (c21 != 10e100)], c23.dropna()[(c23 != 0) & (c23 != 10e100)])
    print(f'{c} median test p_value w/o already/nevers: {round(mt_p_value_wo,3)}')
    zt_already_happened_stat, zt_already_happened_p_value = proportions_ztest([w21[c21 == 0].sum(),w23[c23 == 0].sum()],
                                                                               [w21.sum(),w23.sum()])
    print(f'{c} z-test already happened p_value: {round(zt_already_happened_p_value,10)}')
    zt_never_happen_stat, zt_never_happen_p_value = proportions_ztest([w21[c21 == 10e100].sum(),w23[c23 == 10e100].sum()],
                                                                      [w21.sum(),w23.sum()])
    print(f'{c} z-test never happen p_value: {round(zt_never_happen_p_value,10)}\n')

pd.set_option('display.max_rows', None)
pd.set_option('display.max_rows', 20)

# %% Demographic table

import numpy as np
import pandas as pd
import inspect
import re

d21, d23, d23s = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv'), pd.read_csv('supplement_2023_data.csv')

r = pd.DataFrame(index = ['Age', '18–34', '35–54', '55–',
                          'Gender', 'Female', 'Male',
                          'Region', 'Midwest', 'Northeast', 'South', 'West',
                          'Household Income','–$24,999', '$25,000–$49,999', '$50,000–$74,999', '$75,000–$99,999', '$100,000–',
                          'Ethnicity/Race', 'Asian', 'Black', 'Native American', 'White', 'Hispanic (any race)', 'Other',
                          'Education', 'Less than high school', 'High school', 'Some college', 'Associate', 'Bachelor’s', 'Post-graduate'
                         ],
                 columns = ['Main 2021 (UW)', 'Main 2021 (W)',
                            'Main 2023 (UW)', 'Main 2023 (W)',
                            'Supp 2023 (UW)', 'Supp 2023 (W)'
                           ]
                )

for d, col in [(d21, 'Main 2021'), (d23, 'Main 2023'), (d23s, 'Supp 2023')]:
    r.loc['Age', :] = ' '
    r.loc['Gender', :] = ' '
    r.loc['Region', :] = ' '
    r.loc['Household Income', :] = ' '
    r.loc['Ethnicity/Race', :] = ' '
    r.loc['Education', :] = ' '
    
    r.loc['18–34', col + ' (UW)'] = round(len(d[d['age'] < 35])/len(d), 2)
    r.loc['18–34', col + ' (W)'] = round(d['weight'][d['age'] < 35].sum()/d['weight'].sum(), 2)
    
    r.loc['35–54', col + ' (UW)'] = round(len(d[(d['age'] > 34) & (d['age'] < 55)])/len(d), 2)
    r.loc['35–54', col + ' (W)'] = round(d['weight'][(d['age'] > 34) & (d['age'] < 55)].sum()/d['weight'].sum(), 2)
    
    r.loc['55–', col + ' (UW)'] = round(len(d[d['age'] > 54])/len(d), 2)
    r.loc['55–', col + ' (W)'] = round(d['weight'][d['age'] > 54].sum()/d['weight'].sum(), 2)
    
    r.loc['Female', col + ' (UW)'] = round(len(d[d['gender'] == 'Female'])/len(d), 2)
    r.loc['Female', col + ' (W)'] = round(d['weight'][d['gender'] == 'Female'].sum()/d['weight'].sum(), 2)
    
    r.loc['Male', col + ' (UW)'] = round(len(d[d['gender'] == 'Male'])/len(d), 2)
    r.loc['Male', col + ' (W)'] = round(d['weight'][d['gender'] == 'Male'].sum()/d['weight'].sum(), 2)
    
    r.loc['Midwest', col + ' (UW)'] = round(len(d[d['region'] == 'Midwest'])/len(d), 2)
    r.loc['Midwest', col + ' (W)'] = round(d['weight'][d['region'] == 'Midwest'].sum()/d['weight'].sum(), 2)
    
    r.loc['Northeast', col + ' (UW)'] = round(len(d[d['region'] == 'Northeast'])/len(d), 2)
    r.loc['Northeast', col + ' (W)'] = round(d['weight'][d['region'] == 'Northeast'].sum()/d['weight'].sum(), 2)
    
    r.loc['South', col + ' (UW)'] = round(len(d[d['region'] == 'South'])/len(d), 2)
    r.loc['South', col + ' (W)'] = round(d['weight'][d['region'] == 'South'].sum()/d['weight'].sum(), 2)
    
    r.loc['West', col + ' (UW)'] = round(len(d[d['region'] == 'West'])/len(d), 2)
    r.loc['West', col + ' (W)'] = round(d['weight'][d['region'] == 'West'].sum()/d['weight'].sum(), 2)
    
    r.loc['–$24,999', col + ' (UW)'] = round(len(d[d['income_recode'] == '_24999'])/len(d), 2)
    r.loc['–$24,999', col + ' (W)'] = round(d['weight'][d['income_recode'] == '_24999'].sum()/d['weight'].sum(), 2)
    
    r.loc['$25,000–$49,999', col + ' (UW)'] = round(len(d[d['income_recode'] == '25000_49999'])/len(d), 2)
    r.loc['$25,000–$49,999', col + ' (W)'] = round(d['weight'][d['income_recode'] == '25000_49999'].sum()/d['weight'].sum(), 2)
    
    r.loc['$50,000–$74,999', col + ' (UW)'] = round(len(d[d['income_recode'] == '50000_74999'])/len(d), 2)
    r.loc['$50,000–$74,999', col + ' (W)'] = round(d['weight'][d['income_recode'] == '50000_74999'].sum()/d['weight'].sum(), 2)
    
    r.loc['$75,000–$99,999', col + ' (UW)'] = round(len(d[d['income_recode'] == '75000_99999'])/len(d), 2)
    r.loc['$75,000–$99,999', col + ' (W)'] = round(d['weight'][d['income_recode'] == '75000_99999'].sum()/d['weight'].sum(), 2)
    
    r.loc['$100,000–', col + ' (UW)'] = round(len(d[d['income_recode'] == '100000_'])/len(d), 2)
    r.loc['$100,000–', col + ' (W)'] = round(d['weight'][d['income_recode'] == '100000_'].sum()/d['weight'].sum(), 2)
    
    r.loc['Asian', col + ' (UW)'] = round(len(d[d['raceethnicity'] == 'Asian'])/len(d), 2)
    r.loc['Asian', col + ' (W)'] = round(d['weight'][d['raceethnicity'] == 'Asian'].sum()/d['weight'].sum(), 2)
    
    r.loc['Black', col + ' (UW)'] = round(len(d[d['raceethnicity'] == 'Black'])/len(d), 2)
    r.loc['Black', col + ' (W)'] = round(d['weight'][d['raceethnicity'] == 'Black'].sum()/d['weight'].sum(), 2)
    
    r.loc['Native American', col + ' (UW)'] = round(len(d[d['raceethnicity'] == 'Indigenous'])/len(d), 2)
    r.loc['Native American', col + ' (W)'] = round(d['weight'][d['raceethnicity'] == 'Indigenous'].sum()/d['weight'].sum(), 2)
    
    r.loc['White', col + ' (UW)'] = round(len(d[d['raceethnicity'] == 'White'])/len(d), 2)
    r.loc['White', col + ' (W)'] = round(d['weight'][d['raceethnicity'] == 'White'].sum()/d['weight'].sum(), 2)
    
    r.loc['Hispanic (any race)', col + ' (UW)'] = round(len(d[d['raceethnicity'] == 'Hispanic'])/len(d), 2)
    r.loc['Hispanic (any race)', col + ' (W)'] = round(d['weight'][d['raceethnicity'] == 'Hispanic'].sum()/d['weight'].sum(), 2)
    
    r.loc['Other', col + ' (UW)'] = round(len(d[d['raceethnicity'] == 'Other (Non-Hispanic)'])/len(d), 2)
    r.loc['Other', col + ' (W)'] = round(d['weight'][d['raceethnicity'] == 'Other (Non-Hispanic)'].sum()/d['weight'].sum(), 2)
    
    r.loc['Less than high school', col + ' (UW)'] = round(len(d[d['education_recode'] == 'less_than_high'])/len(d), 2)
    r.loc['Less than high school', col + ' (W)'] = round(d['weight'][d['education_recode'] == 'less_than_high'].sum()/d['weight'].sum(), 2)
    
    r.loc['High school', col + ' (UW)'] = round(len(d[d['education_recode'] == 'high'])/len(d), 2)
    r.loc['High school', col + ' (W)'] = round(d['weight'][d['education_recode'] == 'high'].sum()/d['weight'].sum(), 2)
    
    r.loc['Some college', col + ' (UW)'] = round(len(d[d['education_recode'] == 'some_college'])/len(d), 2)
    r.loc['Some college', col + ' (W)'] = round(d['weight'][d['education_recode'] == 'some_college'].sum()/d['weight'].sum(), 2)
    
    r.loc['Associate', col + ' (UW)'] = round(len(d[d['education_recode'] == 'associates'])/len(d), 2)
    r.loc['Associate', col + ' (W)'] = round(d['weight'][d['education_recode'] == 'associates'].sum()/d['weight'].sum(), 2)
    
    r.loc['Bachelor’s', col + ' (UW)'] = round(len(d[d['education_recode'] == 'bachelors'])/len(d), 2)
    r.loc['Bachelor’s', col + ' (W)'] = round(d['weight'][d['education_recode'] == 'bachelors'].sum()/d['weight'].sum(), 2)
    
    r.loc['Post-graduate', col + ' (UW)'] = round(len(d[d['education_recode'] == 'post_grad'])/len(d), 2)
    r.loc['Post-graduate', col + ' (W)'] = round(d['weight'][d['education_recode'] == 'post_grad'].sum()/d['weight'].sum(), 2)

pd.set_option('display.max_rows', None)    
display(r)
pd.set_option('display.max_rows', 20)

# %% Supplement stats

import csv
import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
import weightedstats as ws

with open('supplement_codebook.csv', mode='r', encoding="utf8") as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

d = pd.read_csv('supplement_2023_data.csv')
r = pd.DataFrame(columns=['variable','summary_statistic','meaning'])
display(d.loc[1100:1108])

for c in d.columns:
    if (c[-5:] == 'aware') & ((c != 'selfaware') & (c != 'sitaware')):
        code = {'(1) definitely yes': 1, '(2) yes': 2, '(3) probably yes': 3, '(4) probably no': 4, '(5) no': 5, '(6) definitely no': 6, 'No opinion': np.nan}
        for i, x in d[c].items():
            d.loc[i, c] = code[x]
        r.loc[len(r)] = [c, (d[d[c].isin([1,2,3])]['weight']).sum() / (d[d[c].isin([1,2,3,4,5,6])]['weight']).sum(), '% yes']
    elif (c in ['AID4','upload2','chatbottrust','robottrust','gameAItrust','relativeLLMchatbottrust',
                ''
              ]) | c.startswith(('RS','SI','PMC','MCE','LLM','MCA','MCEn','SF')) & (c != 'SIemergence'):
        r.loc[len(r)] = [c, round((d[d[c].isin([5,6,7])]['weight']).sum() / (d[d[c].isin([1,2,3,5,6,7])]['weight']).sum(), 4)
                         , 'agreement'] 
    elif (d[c][0] in ['Yes', 'No', 'Not sure']):
        r.loc[len(r)] = [c, [round((d[d[c].isin(['Yes'])]['weight']).sum() / (d[d[c].isin(['Yes','No','Not sure'])]['weight']).sum(), 4),
                             round((d[d[c].isin(['No'])]['weight']).sum() / (d[d[c].isin(['Yes','No','Not sure'])]['weight']).sum(), 4),
                             round((d[d[c].isin(['Not sure'])]['weight']).sum() / (d[d[c].isin(['Yes','No','Not sure'])]['weight']).sum(), 4)
                            ]
        , 'yes, no, not sure']
    elif (d[c][0] in ["It's too fast.", "It's fine.", "It's too slow."]):
        r.loc[len(r)] = [c, [round((d[d[c].isin(["It's too fast."])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow.", "Not sure"])]['weight']).sum(), 4),
                             round((d[d[c].isin(["It's fine."])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow.", "Not sure"])]['weight']).sum(), 4),
                             round((d[d[c].isin(["It's too slow."])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow.", "Not sure"])]['weight']).sum(), 4),
                             round((d[d[c].isin(["Not sure"])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow.", "Not sure"])]['weight']).sum(), 4)
                            ]
        
        , 'it"s too fast, it"s fine, it"s too slow, not sure']
    elif c == 'upload1':
        r.loc[len(r)] = [c, (d[d[c] >= 4]['weight']).sum() / (d['weight']).sum(), 'support (>4 out of 7)']
    elif c == 'YG1':
        r.loc[len(r)] = [c, (d[d[c].isin(['Very concerned','Somewhat concerned'])]['weight']).sum() / (d['weight']).sum(), 'very or somewhat concerned']
    elif c == 'YG2':
        r.loc[len(r)] = [c, (d[d[c].isin(['Very likely','Somewhat likely'])]['weight']).sum() / (d['weight']).sum(), 'very or somewhat likely']
    elif c in ['YG3','YG4']:
        r.loc[len(r)] = [c, (d[d[c].isin(['Strongly support','Somewhat support'])]['weight']).sum() / (d['weight']).sum(), 'strongly or somewhat support']
    elif c in ['universe']:
        r.loc[len(r)] = [c, (d[d[c].isin(['One with humans'])]['weight']).sum() / (d['weight']).sum(), 'One with humans']
    elif c.endswith('trust') | (c in ['respect','admiration','compassion','awe','pride','excitement']):
        r.loc[len(r)] = [c, ws.weighted_mean(d[c]), 'mean (1-7 slider)']
    elif c.startswith('MP') | (c in ['selfaware','sitaware','power','ownmotives','owngoals','selfcontrol','understanding','upholding','safegoals','friendliness']):
        r.loc[len(r)] = [c, ws.weighted_mean(d[c]), 'mean (1-100 slider)']
    elif c.endswith('emergence'):
        never = (d['weight'][d[c] == -1]).sum() / d['weight'].sum()
        max_years = max(d[c])
        s = d[c].apply(lambda x: max_years + 1 if x == -1 else x)
        med = ws.weighted_median(s, weights=d['weight'])
        r.loc[len(r)] = [c, [never, med], '% never, median']

r['description'] = r['variable'].map(descriptions)

pd.set_option('display.max_rows', None)
pd.set_option('display.max_colwidth', 200)
display(r)
pd.set_option('display.max_rows', 20)

# %% Extra main stats

import csv
import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
import weightedstats as ws

with open('main_codebook.csv', mode='r') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

d = pd.read_csv('main_2023_data.csv')
r = pd.DataFrame(columns=['variable','summary_statistic','meaning'])

for c in d.columns:
    if (c[-5:] == 'aware') & ((c != 'selfaware') & (c != 'sitaware')):
        code = {'(1) definitely yes': 1, '(2) yes': 2, '(3) probably yes': 3, '(4) probably no': 4, '(5) no': 5, '(6) definitely no': 6, 'No opinion': np.nan}
        for i, x in d[c].items():
            d.loc[i, c] = code[x]
        r.loc[len(r)] = [c, (d[d[c].isin([1,2,3])]['weight']).sum() / (d[d[c].isin([1,2,3,4,5,6])]['weight']).sum(), '_ yes']
    elif (c in ['AID4','upload2','chatbottrust','robottrust','gameAItrust','relativeLLMchatbottrust',
                'SI1','SI2','SI3','SI4',
                'MCE1','MCE2','MCE3','MCE4','MCE5','MCE6','MCE7','MCE8','MCE9',
                'Norm',
                ''
              ]) | c.startswith(('RS','PMC','LLM','MCA','MCEn','SF')) & (c != 'SIemergence'):
        r.loc[len(r)] = [c, round((d[d[c].isin([5,6,7])]['weight']).sum() / (d[d[c].isin([1,2,3,5,6,7])]['weight']).sum(), 4)
                         , 'agreement'] 
    elif (d[c][0] in ['Yes', 'No', 'Not sure']):
        r.loc[len(r)] = [c, [round((d[d[c].isin(['Yes'])]['weight']).sum() / (d[d[c].isin(['Yes','No','Not sure'])]['weight']).sum(), 4),
                             round((d[d[c].isin(['No'])]['weight']).sum() / (d[d[c].isin(['Yes','No','Not sure'])]['weight']).sum(), 4),
                             round((d[d[c].isin(['Not sure'])]['weight']).sum() / (d[d[c].isin(['Yes','No','Not sure'])]['weight']).sum(), 4)
                            ]
        , 'yes, no, not sure']
    elif (d[c][0] in ["It's too fast.", "It's fine.", "It's too slow."]):
        r.loc[len(r)] = [c, [round((d[d[c].isin(["It's too fast."])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow."])]['weight']).sum(), 4),
                             round((d[d[c].isin(["It's fine."])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow."])]['weight']).sum(), 4),
                             round((d[d[c].isin(["It's too slow."])]['weight']).sum() / (d[d[c].isin(["It's too fast.", "It's fine.", "It's too slow."])]['weight']).sum(), 4)
                            ]
        
        , 'it"s too fast, it"s fine, it"s too slow']
    elif c == 'upload1':
        r.loc[len(r)] = [c, (d[d[c] >= 4]['weight']).sum() / (d['weight']).sum(), 'support (>4 out of 7)']
    elif c == 'YG1':
        r.loc[len(r)] = [c, (d[d[c].isin(['Very concerned','Somewhat concerned'])]['weight']).sum() / (d['weight']).sum(), 'very or somewhat concerned']
    elif c == 'YG2':
        r.loc[len(r)] = [c, (d[d[c].isin(['Very likely','Somewhat likely'])]['weight']).sum() / (d['weight']).sum(), 'very or somewhat likely']
    elif c in ['YG3','YG4']:
        r.loc[len(r)] = [c, (d[d[c].isin(['Strongly support','Somewhat support'])]['weight']).sum() / (d['weight']).sum(), 'strongly or somewhat support']
    elif c.endswith('trust') | (c in ['respect','admiration','compassion','awe','pride','excitement']):
        r.loc[len(r)] = [c, ws.weighted_mean(d[c], d['weight']), 'mean (1-7 slider)']
    elif c.startswith('MCE'):
        r.loc[len(r)] = [c, ws.weighted_mean(d[c], d['weight']), 'mean (1-5 slider)']
    elif c.startswith('SI'):
        r.loc[len(r)] = [c, ws.weighted_mean(d[c], d['weight']), 'mean (1-7 slider)']
    elif c.startswith('MP') | (c in ['selfaware','sitaware','power','ownmotives','owngoals','selfcontrol','understanding','upholding','safegoals','friendliness']):
        r.loc[len(r)] = [c, ws.weighted_mean(d[c], d['weight']), 'mean (1-100 slider)']
    elif c.endswith('emergence'):
        never = (d['weight'][d[c] == -1]).sum() / d['weight'].sum()
        max_years = max(d[c])
        s = d[c].apply(lambda x: max_years + 1 if x == -1 else x)
        med = ws.weighted_median(s, weights=d['weight'])
        r.loc[len(r)] = [c, [never, med], '% never, median (without "never")']

r['description'] = r['variable'].map(descriptions)

pd.set_option('display.max_rows', None)
pd.set_option('display.max_colwidth', 200)
display(r)
pd.set_option('display.max_rows', 20)

# %% Pairwise comparisons

import csv
import pandas as pd
import numpy as np
from scipy import stats
from statsmodels.stats.multitest import fdrcorrection
import warnings
warnings.simplefilter(action='ignore', category=FutureWarning)

with open('main_codebook.csv', mode='r') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

d = pd.read_csv('main_2023_data.csv')

w = d['weight']
tsmc = d[['MCE21','MCE22','MCE23','MCE24','MCE25','MCE26','MCE27','MCE28','MCE29','MCE30','MCE31']]
tssc = d[['SI6','SI7','SI8','SI9','SI10','SI11','SI12','SI13','SI14','SI15','SI16']]

tsmc = tsmc[(tsmc.mul(w,axis=0).sum() / w.sum()).sort_values(ascending=False).index]
tssc = tssc[(tssc.mul(w,axis=0).sum() / w.sum()).sort_values(ascending=False).index]

def paired_weighted_ttest(x1, x2, w):
    diffs = x1 - x2
    mean = np.sum(diffs * w) / np.sum(w)
    var = np.sum(w * (diffs - mean)**2) / np.sum(w)
    t_stat = mean / np.sqrt(var / len(diffs))
    df = len(diffs) - 1
    p_value = stats.t.sf(np.abs(t_stat), df) * 2
    return p_value

tsmc_p_value_matrix = np.full((len(tsmc.columns), len(tsmc.columns)), np.nan)
tssc_p_value_matrix = np.full((len(tssc.columns), len(tssc.columns)), np.nan)

tsmc_main_p_values = []

for i in range(len(tsmc.columns)):
    for j in range(i+1, len(tsmc.columns)):
        col1, col2 = tsmc.columns[i], tsmc.columns[j]
        p_value = paired_weighted_ttest(tsmc[col1], tsmc[col2], w)
        if j == (i + 1):
            tsmc_main_p_values.append(p_value)
        tsmc_p_value_matrix[i, j] = p_value

tsmc_main_p_values = fdrcorrection(tsmc_main_p_values)[1]

tssc_main_p_values = []

for i in range(len(tssc.columns)):
    for j in range(i+1, len(tssc.columns)):
        col1, col2 = tssc.columns[i], tssc.columns[j]
        p_value = paired_weighted_ttest(tssc[col1], tssc[col2], w)
        if j == (i + 1):
            tssc_main_p_values.append(p_value)
        tssc_p_value_matrix[i, j] = p_value

tssc_main_p_values = fdrcorrection(tssc_main_p_values)[1]

pd.set_option('display.float_format', lambda x: '%.4f' % x)

tsmc_p_value_table = pd.DataFrame(tsmc_p_value_matrix, index=[descriptions[x][15:-12] for x in tsmc.columns], columns=[descriptions[x][15:-12] for x in tsmc.columns])
for i in range(len(tsmc.columns) - 1):
    j = i + 1
    tsmc_p_value_table.loc[descriptions[tsmc.columns[i]][15:-12],
                           descriptions[tsmc.columns[j]][15:-12]] = f'{round(tsmc_p_value_matrix[i, j],4)}, ({round(tsmc_main_p_values[i], 4)})'
display(tsmc_p_value_table)

tssc_p_value_table = pd.DataFrame(tssc_p_value_matrix, index=[descriptions[x][15:-12] for x in tssc.columns], columns=[descriptions[x][15:-12] for x in tssc.columns])
for i in range(len(tssc.columns) - 1):
    j = i + 1
    tssc_p_value_table.loc[descriptions[tssc.columns[i]][15:-12],
                           descriptions[tssc.columns[j]][15:-12]] = f'{round(tssc_p_value_matrix[i, j],4)}, ({round(tssc_main_p_values[i], 4)})'
display(tssc_p_value_table)

# %% Sentience today and sentience possible

import csv
import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
import weightedstats as ws

with open('main_codebook.csv', mode='r') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

d = pd.read_csv('main_2023_data.csv')
r = pd.DataFrame(columns=['name','value'])

r.loc[len(r)] = ['sentience today out of sentience possible', (d['weight'][(d['F11'] == 'Yes') & (d['F1'] == 'Yes')].sum() / d['weight'][d['F11'] == 'Yes'].sum())]
r.loc[len(r)] = ['sentience possible out of sentience today', (d['weight'][(d['F11'] == 'Yes') & (d['F1'] == 'Yes')].sum() / d['weight'][d['F1'] == 'Yes'].sum())]

display(r)

# %% Sentience pie chart data

import numpy as np
import pandas as pd

d21, d23m, d23s = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv'), pd.read_csv('supplement_2023_data.csv')

r = pd.DataFrame(columns=['variable','Yes','No','Not sure'])

r = pd.concat([r,pd.DataFrame({'variable':'d21_F1',
                               'Yes':sum(d21['weight'][d21['F1']=='Yes']) / sum(d21['weight']),
                               'No':sum(d21['weight'][d21['F1']=='No']) / sum(d21['weight']),
                               'Not sure':sum(d21['weight'][d21['F1']=='Not sure']) / sum(d21['weight']),
                              },index=[0])],ignore_index=True)

r = pd.concat([r,pd.DataFrame({'variable':'d21_F11',
                               'Yes':sum(d21['weight'][d21['F11']=='Yes']) / sum(d21['weight']),
                               'No':sum(d21['weight'][d21['F11']=='No']) / sum(d21['weight']),
                               'Not sure':sum(d21['weight'][d21['F11']=='Not sure']) / sum(d21['weight']),
                              },index=[0])],ignore_index=True)

r = pd.concat([r,pd.DataFrame({'variable':'d23m_F1',
                               'Yes':sum(d23m['weight'][d23m['F1']=='Yes']) / sum(d23m['weight']),
                               'No':sum(d23m['weight'][d23m['F1']=='No']) / sum(d23m['weight']),
                               'Not sure':sum(d23m['weight'][d23m['F1']=='Not sure']) / sum(d23m['weight']),
                              },index=[0])],ignore_index=True)

r = pd.concat([r,pd.DataFrame({'variable':'d23m_F11',
                               'Yes':sum(d23m['weight'][d23m['F11']=='Yes']) / sum(d23m['weight']),
                               'No':sum(d23m['weight'][d23m['F11']=='No']) / sum(d23m['weight']),
                               'Not sure':sum(d23m['weight'][d23m['F11']=='Not sure']) / sum(d23m['weight']),
                              },index=[0])],ignore_index=True)

r = pd.concat([r,pd.DataFrame({'variable':'d23s_F1',
                               'Yes':sum(d23s['weight'][d23s['F1']=='Yes']) / sum(d23s['weight']),
                               'No':sum(d23s['weight'][d23s['F1']=='No']) / sum(d23s['weight']),
                               'Not sure':sum(d23s['weight'][d23s['F1']=='Not sure']) / sum(d23s['weight']),
                              },index=[0])],ignore_index=True)

r = pd.concat([r,pd.DataFrame({'variable':'d23s_F11',
                               'Yes':sum(d23s['weight'][d23s['F11']=='Yes']) / sum(d23s['weight']),
                               'No':sum(d23s['weight'][d23s['F11']=='No']) / sum(d23s['weight']),
                               'Not sure':sum(d23s['weight'][d23s['F11']=='Not sure']) / sum(d23s['weight']),
                              },index=[0])],ignore_index=True)

r = pd.concat([r,pd.DataFrame({'variable':'d23s_chatGPTsentient',
                               'Yes':sum(d23s['weight'][d23s['chatGPTsentient']=='Yes']) / sum(d23s['weight']),
                               'No':sum(d23s['weight'][d23s['chatGPTsentient']=='No']) / sum(d23s['weight']),
                               'Not sure':sum(d23s['weight'][d23s['chatGPTsentient']=='Not sure']) / sum(d23s['weight']),
                              },index=[0])],ignore_index=True)

r.to_csv('Pie_Chart_Data.csv',index=False)
r

# %% Forecast bar chart data

import numpy as np
import pandas as pd

d21, d23m, d23s = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv'), pd.read_csv('supplement_2023_data.csv')

r = pd.DataFrame(columns=['Forecast','s21','s23','agi','hlai','si'])

r.loc[len(r)] = ['Already happened',
                 (d21['weight'][d21['F2'] == 0]).sum() / d21['weight'].sum(),
                 (d23m['weight'][d23m['F2'] == 0]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][d23s['emergence'] == 0]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][d23s['HLAIemergence'] == 0]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][d23s['SIemergence'] == 0]).sum() / d23s['weight'].sum()]
r.loc[len(r)] = ['1-4',
                 (d21['weight'][d21['F2'] <= 4]).sum() / d21['weight'].sum(),
                 (d23m['weight'][d23m['F2'] <= 4]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][d23s['emergence'] <= 4]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][d23s['HLAIemergence'] <= 4]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][d23s['SIemergence'] <= 4]).sum() / d23s['weight'].sum()]
r.loc[len(r)] = ['5-9',
                 (d21['weight'][(d21['F2'] >= 5) & (d21['F2'] <= 9)]).sum() / d21['weight'].sum(),
                 (d23m['weight'][(d23m['F2'] >= 5) & (d23m['F2'] <= 9)]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][(d23s['emergence'] >= 5) & (d23s['emergence'] <= 9)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['HLAIemergence'] >= 5) & (d23s['HLAIemergence'] <= 9)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['SIemergence'] >= 5) & (d23s['SIemergence'] <= 9)]).sum() / d23s['weight'].sum()]
r.loc[len(r)] = ['10-49',
                 (d21['weight'][(d21['F2'] >= 10) & (d21['F2'] <= 49)]).sum() / d21['weight'].sum(),
                 (d23m['weight'][(d23m['F2'] >= 10) & (d23m['F2'] <= 49)]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][(d23s['emergence'] >= 10) & (d23s['emergence'] <= 49)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['HLAIemergence'] >= 10) & (d23s['HLAIemergence'] <= 49)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['SIemergence'] >= 10) & (d23s['SIemergence'] <= 49)]).sum() / d23s['weight'].sum()]
r.loc[len(r)] = ['50-99',
                 (d21['weight'][(d21['F2'] >= 50) & (d21['F2'] <= 99)]).sum() / d21['weight'].sum(),
                 (d23m['weight'][(d23m['F2'] >= 50) & (d23m['F2'] <= 99)]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][(d23s['emergence'] >= 50) & (d23s['emergence'] <= 99)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['HLAIemergence'] >= 50) & (d23s['HLAIemergence'] <= 99)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['SIemergence'] >= 50) & (d23s['SIemergence'] <= 99)]).sum() / d23s['weight'].sum()]
r.loc[len(r)] = ['100+',
                 (d21['weight'][(d21['F2'] >= 100)]).sum() / d21['weight'].sum(),
                 (d23m['weight'][(d23m['F2'] >= 100)]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][(d23s['emergence'] >= 100)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['HLAIemergence'] >= 100)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['SIemergence'] >= 100)]).sum() / d23s['weight'].sum()]
r.loc[len(r)] = ['Will never happen',
                 (d21['weight'][(d21['F2'] == -1)]).sum() / d21['weight'].sum(),
                 (d23m['weight'][(d23m['F2'] == -1)]).sum() / d23m['weight'].sum(),
                 (d23s['weight'][(d23s['emergence'] == -1)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['HLAIemergence'] == -1)]).sum() / d23s['weight'].sum(),
                 (d23s['weight'][(d23s['SIemergence'] == -1)]).sum() / d23s['weight'].sum()]

r.to_csv('Forecasts_for_Chart.csv', index=False)
display(r)

# %% Policy agreement data

import numpy as np
import pandas as pd

d21, d23m, d23s = pd.read_csv('main_2021_data.csv'), pd.read_csv('main_2023_data.csv'), pd.read_csv('supplement_2023_data.csv')

r = pd.DataFrame(columns=['Statement','Strongly agree','Agree','Somewhat agree','No opinion','Somewhat disagree','Disagree','Strongly disagree'])

with open('main_codebook.csv', mode='r', encoding="utf8") as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

for s in ['PMC1','PMC3','PMC4','PMC9']:
    r.loc[len(r)] = [descriptions[s]] + [((d23m['weight'][d23m[s] == i]).sum() / d23m['weight'].sum()) for i in reversed(range(1,8))]

with open('supplement_codebook.csv', mode='r', encoding="utf8") as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

for s in ['PMC9','RS5','RS7','RS8']:
    r.loc[len(r)] = [descriptions[s]] + [((d23s['weight'][d23s[s] == i]).sum() / d23s['weight'].sum()) for i in reversed(range(1,8))]

r = r.sort_values(by=['Strongly agree'])
r.to_csv('Policy_Agreement_Data_for_Chart.csv', index=False)
display(r)

# %% Confidence intervals

import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
from scipy.stats import zscore
from scipy.stats import norm
from statsmodels.stats.weightstats import ttest_ind
from statsmodels.stats.multitest import fdrcorrection
import weightedstats as ws

with open('main_codebook.csv', mode='r') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

with open('supplement_codebook.csv', mode='r', encoding="utf8") as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

dm = pd.read_csv('main_2023_data.csv')
ds = pd.read_csv('supplement_2023_data.csv')

r = pd.DataFrame(columns=['variable','description','general','sentient','diff','lower_ci','upper_ci'])

for c in ['MCE5','MCE1','PMC10','MCE3','PMC8','PMC11',
          'MCE2','MCE6','MCE4','PMC12','PMC9']:
    
    pos_m = dm[dm[c].isin([5,6,7])]['weight'].sum()
    pos_s = ds[ds[c].isin([5,6,7])]['weight'].sum()
    tot_m = dm[dm[c].isin([1,2,3,5,6,7])]['weight'].sum()
    tot_s = ds[ds[c].isin([1,2,3,5,6,7])]['weight'].sum()

    agree_m = pos_m / tot_m
    agree_s = pos_s / tot_s

    var_m = agree_m * (1 - agree_m) / tot_m
    var_s = agree_s * (1 - agree_s) / tot_s
    var_diff = var_m + var_s

    moe = norm.ppf(0.975) * np.sqrt(var_diff)
    lower_ci = agree_m - agree_s - moe
    upper_ci = agree_m - agree_s + moe

    r.loc[len(r)] = [c,
                     descriptions[c],
                     round(agree_s,3),
                     round(agree_m,3),
                     round(agree_m - agree_s,3),
                     round(lower_ci,3),
                     round(upper_ci,3)]

display(r)

# %% Example participant variation

import numpy as np
import pandas as pd
pd.set_option('display.max_columns', None)
pd.set_option('display.max_colwidth', None)
import csv
import re
from scipy.stats import zscore
from scipy.stats import norm
from statsmodels.stats.weightstats import ttest_ind
from statsmodels.stats.multitest import fdrcorrection
import weightedstats as ws

with open('main_codebook.csv', mode='r') as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

with open('supplement_codebook.csv', mode='r', encoding="utf8") as infile:
    reader = csv.reader(infile)
    descriptions = {rows[0]:rows[1] for rows in reader}

dm = pd.read_csv('main_2023_data.csv')
ds = pd.read_csv('supplement_2023_data.csv')

# Test for the difference in agreement with the MCE questions between old (50+) and young (18-35) participants

r = pd.DataFrame(columns=['variable','description','overall','young','old'])

r.loc[len(r)] = ['F1',
                 descriptions['F1'],
                 [
                  round((dm[dm['F1'].isin(['Yes'])]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure'])]['weight']).sum(), 4),
                  round((dm[dm['F1'].isin(['No'])]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure'])]['weight']).sum(), 4),
                  round((dm[dm['F1'].isin(['Not sure'])]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure'])]['weight']).sum(), 4)
                 ],
                 [
                  round((dm[dm['F1'].isin(['Yes']) & (dm['age'] < 36)]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure']) & (dm['age'] < 36)]['weight']).sum(), 4),
                  round((dm[dm['F1'].isin(['No']) & (dm['age'] < 36)]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure']) & (dm['age'] < 36)]['weight']).sum(), 4),
                  round((dm[dm['F1'].isin(['Not sure']) & (dm['age'] < 36)]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure']) & (dm['age'] < 36)]['weight']).sum(), 4)
                 ],
                 [
                  round((dm[dm['F1'].isin(['Yes']) & (dm['age'] > 54)]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure']) & (dm['age'] > 54)]['weight']).sum(), 4),
                  round((dm[dm['F1'].isin(['No']) & (dm['age'] > 54)]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure']) & (dm['age'] > 54)]['weight']).sum(), 4),
                  round((dm[dm['F1'].isin(['Not sure']) & (dm['age'] > 54)]['weight']).sum() / (dm[dm['F1'].isin(['Yes','No','Not sure']) & (dm['age'] > 54)]['weight']).sum(), 4)
                 ]
                ]

display(r)
